Reducing Simply Generated Trees by Iterative Leaf Cutting

We consider a procedure to reduce simply generated trees by iteratively removing all leaves. In the context of this reduction, we study the number of vertices that are deleted after applying this procedure a fixed number of times by using an additive tree parameter model combined with a recursive characterization. Our results include asymptotic formulas for mean and variance of this quantity as well as a central limit theorem.

==> anc/simply-generated-trees.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = function('Phi')\n",
    "F = function('F')\n",
    "F_r = function('F_r')\n",
    "A_r = function('A_r')\n",
    "maxima_calculus('algebraic: true;')\n",
    "var('u x t tau rho')\n",
    "var('r', domain='integer')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "subs_dict = {\n",
    "    A_r(x,1) : F(x),\n",
    "    Phi(F(x)): F(x)/x,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "A.<Z> = AsymptoticRing('Z^QQ', SR, default_prec=8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "implicit_equation = A_r(x,u) == x * Phi(A_r(x,u)) + (1 - 1/u)*F_r(x*u)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[phi_diff1_eq] = (F(x) == x*Phi(F(x))).diff(x, 1).solve(Phi(t).diff(t,1)(t=F(x)))\n",
    "phi_diff1_eq = phi_diff1_eq.subs(subs_dict)\n",
    "subs_dict[phi_diff1_eq.lhs()] = phi_diff1_eq.rhs()\n",
    "phi_diff1_eq.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[phi_diff2_eq] = (F(x) == x*Phi(F(x))).diff(x, 2).solve(Phi(t).diff(t,2)(t=F(x)))\n",
    "phi_diff2_eq = phi_diff2_eq.subs(subs_dict).simplify_rational()\n",
    "subs_dict[phi_diff2_eq.lhs()] = phi_diff2_eq.rhs()\n",
    "phi_diff2_eq.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "A_r_diff_u1 = implicit_equation.diff(u)(u=1)\\\n",
    "    .solve(A_r(x,u).diff(u,1)(u=1))[0].subs(subs_dict)\\\n",
    "    .simplify_rational().rhs()\n",
    "A_r_diff_u1.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "A_r_diff_u2 = implicit_equation.diff(u,2)(u=1)\\\n",
    "    .solve(A_r(x,u).diff(u,2)(u=1))[0].subs(subs_dict)\\\n",
    "    .subs({A_r(x,u).diff(u,1)(u=1): A_r_diff_u1})\\\n",
    "    .simplify_rational().rhs()\n",
    "A_r_diff_u2.expand().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('f0 f1 f2 fr0 fr1 fr2')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def F_r_expansion(offset=0, precision=3):\n",
    "    return sum([(-1)^k * rho^k * F_r(x).diff(x, k+offset)(x=rho) \n",
    "                / k.factorial() * Z^(-k) \n",
    "                for k in srange(0, precision+1)])\\\n",
    "                + O(Z^(-(precision+1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "F_r_expansion(offset=0).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "F_expansion = asymptotic_expansions\\\n",
    "                .ImplicitExpansion(Z, phi=Phi, tau=tau, precision=5)\n",
    "F_expansion = F_expansion.map_coefficients(lambda ex: ex.subs({\n",
    "    Phi(t).diff(t)(t=tau): Phi(tau)/tau\n",
    "}).simplify_rational().subs({\n",
    "    Phi(tau) : tau/rho\n",
    "}).simplify_rational())\n",
    "F_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('alpha beta gamma')\n",
    "coefficients_dict = {\n",
    "    alpha: -F_expansion.monomial_coefficient(Z^(-1/2)),\n",
    "    beta: F_expansion.monomial_coefficient(Z^(-1)),\n",
    "    gamma: F_expansion.monomial_coefficient(Z^(-3/2)),\n",
    "}\n",
    "F_expansion_stub = tau - alpha*Z^(-1/2) + beta*Z^(-1) + gamma*Z^(-3/2) + O(Z^(-2))\n",
    "F_diff1_expansion_stub = alpha/(2*rho)*Z^(1/2) -beta/rho - 3*gamma/(2*rho)*Z^(-1/2) + O(Z^(-1))\n",
    "F_diff2_expansion_stub = alpha/(4*rho^2) * Z^(3/2) + 3*gamma/(4*rho^2)*Z^(1/2) + O(Z^0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "A_r_diff_u1_func = fast_callable(A_r_diff_u1.subs({\n",
    "    F(x): f0,\n",
    "    F(x).diff(x,1): f1,\n",
    "    F_r(x): fr0,\n",
    "    F_r(x).diff(x,1): fr1\n",
    "}), vars=[x, f0, f1, fr0])\n",
    "A_r_diff_u1_expansion = A_r_diff_u1_func(rho*(1 - Z^(-1)), \n",
    "                                         F_expansion_stub, \n",
    "                                         F_diff1_expansion_stub, \n",
    "                                         F_r_expansion(offset=0, precision=3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fmom1_asy = (A_r_diff_u1_expansion._singularity_analysis_('n', zeta=rho) / F_expansion_stub._singularity_analysis_('n', zeta=rho))\\\n",
    "    .map_coefficients(lambda t: t.simplify_rational())\n",
    "fmom1_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "A_r_diff_u2_func = fast_callable(A_r_diff_u2.subs({\n",
    "    F(x): f0,\n",
    "    F(x).diff(x,1): f1,\n",
    "    F(x).diff(x,2): f2,\n",
    "    F_r(x): fr0,\n",
    "    F_r(x).diff(x,1): fr1\n",
    "}), vars=[x, f0, f1, f2, fr0, fr1])\n",
    "A_r_diff_u2_expansion = A_r_diff_u2_func(\n",
    "    rho*(1 - Z^(-1)), F_expansion_stub, F_diff1_expansion_stub,\n",
    "    F_diff2_expansion_stub, F_r_expansion(offset=0, precision=4),\n",
    "    F_r_expansion(offset=1, precision=4)\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fmom2_asy = (A_r_diff_u2_expansion._singularity_analysis_('n', zeta=rho) / F_expansion_stub._singularity_analysis_('n', zeta=rho))\\\n",
    "    .map_coefficients(lambda t: t.simplify_rational())\n",
    "fmom2_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "variance_asy = (fmom2_asy + fmom1_asy - fmom1_asy^2).map_coefficients(lambda t: t.simplify_rational())\n",
    "variance_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.2",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

